Finding Substitutable Binary Code By Synthesizing Adapters

Independently developed codebases typically contain many segments of code that perform same or closely related operations (semantic clones). Finding functionally equivalent segments enables applications like replacing a segment by a more efficient or more secure alternative. Such related segments often have different interfaces, so some glue code (an adapter) is needed to replace one with the other. We present an algorithm that searches for replaceable code segments at the function level by attempting to synthesize an adapter between them from some family of adapters; it terminates if it finds no possible adapter. We implement our technique using (1) concrete adapter enumeration based on Intel's Pin framework (2) binary symbolic execution, and explore the relation between size of adapter search space and total search time. We present examples of applying adapter synthesis for improving security and efficiency of binary functions, deobfuscating binary functions, and switching between binary implementations of RC4. We present two large-scale evaluations, (1) we run adapter synthesis on more than 13,000 function pairs from the Linux C library, (2) using more than 61,000 fragments of binary code extracted from a ARM image built for the iPod Nano 2g device and known functions from the VLC media player, we evaluate our adapter synthesis implementation on more than a million synthesis tasks . Our results confirm that several instances of adaptably equivalent binary functions exist in real-world code, and suggest that adapter synthesis can be applied for reverse engineering and for constructing cleaner, less buggy, more efficient programs.

==> code_samples/bn.c <==
// str_addr initialized by FuzzBALL 
char *str_addr;
long target_fn (BIGNUM *h) {
	BN_hex2bn(&h, str_addr);
	return 0;
}
long inner_fn (mbedtls_mpi *h, int radix) {
  mbedtls_mpi_read_string(h, radix, str_addr);
  return 0;
}


==> code_samples/chartrans-adapter-full.c <==
#include <stdio.h>
#include <string.h>
#include <stdlib.h>

int isP1(const char *s) {
  const char *p = s + strlen(s) - 1;
  while (s < p)
  if (*p-- != *s++)
    return 0;
  return 1;
}

int isP2(const char *start, size_t len) {
  int i;
  int pal = 1;
  for(i = 0; ((i <= len/2) && (pal==1)); i++) {
    if(start[i] != start[len-i-1])
      pal = 0;
  }
  return pal;
}

int f1(const char *bufIn, size_t bufInLen)
{
  int len = -1;
  const char *end;
  end = memchr(bufIn, '\n', bufInLen);
  if (end == NULL) 
    end = strchr(bufIn, '\0');
  len = end - bufIn;
  return isP2(bufIn, len);
}

int f2(const char *s)
{
  return isP1(s);
}

int f2_chartrans_adapter(const char *bufIn, size_t bufInLen)
{
  int i;
  char *bufIn_copy = (char *) malloc(bufInLen);
  memcpy(bufIn_copy, bufIn, bufInLen); // copy input
  for( i = 0; i < bufInLen; i++) {
    if (bufIn_copy[i] == '\n') 
      bufIn_copy[i] = '\0';
  }
  // free input copy to avoid side-effect on memory
  free(bufIn_copy);
  return f2(bufIn);
}

int main() {
	char s[20];;
	int l=3;
	scanf("%s",s);
	printf("%d %d %d\n", f1(s,l), f2(s), f2_chartrans_adapter(s,l));
	return 0;
}


==> code_samples/chartrans-adapter.c <==
int f1(const char *bufIn, size_t bufInLen) {
  int len = -1;
  const char *end;
  end = memchr(bufIn, '\n', bufInLen);
  if (end == NULL) 
    end = strchr(bufIn, '\0');
  len = end - bufIn;
  return isP2(bufIn, len);
}

int f2(const char *s) {
  return isP1(s);
}

int f2_chartrans_adapter(const char *bufIn, size_t bufInLen) {
  int i;
  char *bufIn_copy = (char *) malloc(bufInLen);
  memcpy(bufIn_copy, bufIn, bufInLen);
  for( i = 0; i < bufInLen; i++) {
    if (bufIn_copy[i] == '\n') 
      bufIn_copy[i] = '\0';
  }
  // avoid side-effect on memory
  free(bufIn_copy); 
  return f2(bufIn);
}


==> code_samples/hex2bn.c <==
int BN_hex2bn(BIGNUM **bn, const char *a)
{
	BIGNUM *ret = NULL;
	int i;
	...
	for (i = 0; isxdigit((unsigned char)a[i]); i++)
        continue;
	...	
    if (bn_expand(ret, i*4) == NULL) // i*4 overflows
        goto err;
	...
}


==> code_samples/return-adapter.c <==
int f1(int i) {
  return (isdigit(i)!=0 || isalpha(i)!=0);
}

int f2(int i) {
  return isalnum(i);
}

int adapted_returnvalue_f2(int i) {
  return f2(i)!=0;
}


==> code_samples/return-cmp-adapter.c <==
int f1(std::string s1, std::string s2) {
  return s1==s2; // compare string objects
}

int f2(std::string s1, std::string s2) {
  return s1.compare(s2); // similar to strcmp
}

int adapted_returnval_f2(std::string s1, std::string s2) {
  return f2(s1,s2)==0;
}


==> code_samples/simple-len.c <==
int isP1(const char *s) {
  const char *p = s + strlen(s) - 1;
  while (s < p)
  if (*p-- != *s++)
    return 0;
  return 1;
}

int isP2(const char *start, size_t len) {
  int i;
  int pal = 1;
  for(i = 0; ((i <= len/2) && (pal==1)); i++) {
    if(start[i] != start[len-i-1])
      pal = 0;
  }
  return pal;
}

int adapted_isP2(const char *s) {
  isP2(s, strlen(s));
}



==> code_samples/simple.c <==
int f1(int x, unsigned y) { 
  return (x << 1) + (y % 2);
}

int f2(int a, int b, int c, int d) {
  return c + d + (a & b);
}

int adapted_simple_f2(int x, unsigned y) {
  return f2(y, 1, x, x);
}




==> code_samples/typeconv.c <==
int adapted_typeconv_f2(int x, unsigned y) 
{
	return f2(x,x,x,(y&1));
}



==> figures/conc_vs_se.m <==
x = [
9350
9350
468
468
390
390
7372
7372
660
660
390
390
5472
99360
1492992
99360
2534976
2534976
6384
390
390
390
390
35680256
35680256
390
390
99360
99360
99360
8673025
19600
4695415
4562354
421823808
421823808
399126
667
6216
];


conc_as = [ 
1
0.6
1.447
1.325
0.948
1.338
10.55
7.574
0.295
0.286
0.465
0.495
0.779
17.84
345.312
13.514
469.871
529.684
0.791
0.587
0.675
0.376
0.829
7111
2821
0.713
0.334
29
15
23
1918.6
3.4
364 
92 
25083 
29422 
183
0.1
2
];

se_as = [
70
57
1.145
1.147
0.41
0.407
17.925
17.867
7.905
15.083
2.617
2.634
0.41
0.43
0.435
0.435
1.044
1.026
0.437
0.458
0.462
0.423
0.419
9
8
0.396
0.378
4.91
4.42
4.15
3.03
3
13715 
11053
1641 
2049 
310
4
36
]; 

% x=1:size(se_as,2);

%hold on; 
figure
loglog(x,se_as,'ro','Linewidth',2);
hold on;
loglog(x,conc_as,'bx','Linewidth',2);
hold on;

Const = polyfit(log(x),log(conc_as), 1);
m = Const(1);
k = Const(2);
YBL = x.^m.*exp(k);
loglog(x,YBL)
hold on; 



set(gca,'FontSize',15);
xlabel('Size of Adapter Search Space');
ylabel('Seconds');
h_legend=legend('Symbolic Execution','Concrete Enumeration');
% ylim([0 42]);

toplot_legend_best('Size of Adapter Search Space','Seconds','',h_legend);

%hold off;
print -dpdf '/Users/Vaibhav/git_repos/AdapterSynth-paper/figures/conc_vs_se'


==> figures/make_hist.m <==

clamp_10m_adapter_times = [479, 245, 559, 175, 73, 322, 58, 91, 387, 194, 419, 136, 246, 88, 385, 268, 216, 216, 230, 71, 290, 382, 27, 486, 74, 9, 9, 453, 44, 122, 483, 130, 50, 350, 183, 167, 124, 142, 479, 275, 15, 37, 238, 34, 313, 91, 72, 177, 8, 265, 211, 449, 22, 126, 126, 519, 77, 342, 49, 94, 162, 132, 40, 389, 108, 112, 69, 182, 34, 162, 570, 23, 57, 532, 150, 126, 539, 101, 351, 98, 94, 493, 224, 38, 229, 82, 572, 310, 229, 32, 115, 175, 159, 47, 253, 315, 283, 250, 44, 109, 256, 44, 374, 71, 232, 130, 157, 63, 94, 9, 9, 123, 49, 72, 83, 146, 58, 475, 150, 18, 123, 570, 299, 52, 68, 361, 307, 78, 282, 365, 23, 55, 116, 374, 11, 8, 130, 475, 270, 121, 24, 29, 488, 496, 156, 11, 36, 122, 404, 69, 77, 91, 160, 182, 572, 52, 325, 14, 476, 141, 10, 33, 574, 54, 84, 240, 16, 41, 52, 143, 334, 572, 58, 45, 252, 120, 64, 90, 215, 113, 127, 202, 77, 513, 264, 114, 510, 256, 44, 21, 250, 183, 263, 154, 21, 140, 54, 401, 326, 33, 141, 83, 68, 97, 9, 10, 79, 8, 78, 34, 307, 223, 79, 131, 30, 59, 78, 27, 51, 88, 12, 343, 318, 215, 269, 370, 340, 563, 380, 10, 42, 536, 30, 50, 29, 47, 14, 10, 184, 95, 9, 9, 308, 28, 75, 89, 20, 423, 463, 280, 217, 110, 162, 102, 339, 68, 106, 187, 490, 72, 142, 20, 94, 123, 455, 179, 318, 41, 123, 73, 331, 24, 238, 237, 50, 534, 215, 127, 399, 309, 91, 21, 114, 179, 124, 76, 48, 388, 228, 22, 238, 94, 317, 208, 258, 110, 194, 522, 127, 319, 350, 236, 383, 319, 141, 56, 324, 162, 15, 10, 21, 177, 33, 10, 9, 33, 211, 91, 66, 81, 105, 29, 88, 368, 51, 123, 134, 582, 51, 30, 10, 93, 49, 11, 540, 399, 476, 137, 537, 45, 25, 281, 292, 66, 112, 159, 573, 384, 35, 10, 37, 232, 239, 9, 74, 449, 328, 182, 447, 74, 130, 315, 344, 540, 557, 272, 238, 85, 126, 143, 242, 21, 348, 382, 9, 143, 36, 35, 182, 15, 391, 210, 57, 93, 392, 346, 268, 8, 56, 155, 9, 515, 52, 115, 123, 176, 26, 378, 292, 38, 302, 283, 107, 55, 28, 48, 16, 311, 299, 537, 503, 164, 51, 125, 55, 47, 22, 48, 268, 35, 545, 240, 267, 9, 9, 517, 65, 83, 164, 211, 458, 24, 299, 55, 194, 197, 528, 272, 233, 134, 580, 123, 49, 128, 314, 185, 99, 9, 110, 45, 99, 49, 40, 420, 269, 182, 424, 10, 451, 501, 109, 10, 131, 486, 280, 460, 593, 484, 124, 34, 26, 80, 52, 48, 182, 336, 260, 317, 94, 119, 526, 280, 128, 13, 36, 98, 34, 52, 81, 155, 18, 19, 75, 181, 508, 588, 63, 43, 224, 134, 18, 471, 367, 390, 244, 371, 371, 113, 20, 118, 19, 26, 227, 48, 47, 439, 578, 114, 361, 9, 22, 200, 504, 467, 156, 135, 24, 11, 270, 318, 30, 463, 24, 48, 126, 40, 422, 30, 443, 47, 407, 81, 462, 19, 10, 15, 72, 99, 85, 41, 502, 371, 74, 90, 66, 195, 71, 315, 137, 140, 316, 517, 473, 314, 91, 46, 51, 62, 241, 411, 46, 171, 187, 256, 95, 434, 18, 98, 504, 29, 33, 567, 306, 291, 91, 477, 51, 181, 21, 15, 107, 47, 359, 98, 52, 98, 126, 178, 453, 190, 39, 320, 420, 28, 68, 459, 128, 55, 220, 273, 487, 126, 56, 54, 61, 101, 195, 240, 50, 96, 8, 501, 17, 118, 158, 472, 74, 351, 306, 367, 358, 595, 56, 16, 19, 465, 378, 333, 293, 122, 149, 142, 51, 10, 98, 47, 10, 258, 458, 242, 8, 50, 453, 89, 199, 54, 36, 354, 28, 163, 336, 375, 340, 62, 277, 110, 67, 452, 49, 48, 50, 62, 96, 156, 154, 525, 17, 37, 128, 89, 144, 30, 24, 53, 21, 32, 76, 399, 168, 10, 71, 477, 87, 47, 233, 387, 63, 493, 82, 10, 68, 264, 501, 9, 186, 19, 75, 29, 8, 119, 243, 440, 148, 252, 246, 45, 336, 456, 430, 393, 71, 214, 109, 33, 16, 21, 164, 147, 462, 50, 17, 143, 116, 236, 88, 13, 30, 58, 331, 46, 171, 399, 33, 124, 145, 321, 512, 565, 122, 35, 125, 273, 181, 24, 217, 15, 10, 56, 10, 129, 329, 173, 72, 50, 66, 252, 79, 89, 334, 192, 89, 156, 592, 38, 93, 363, 221, 66, 386, 48, 350, 75, 576, 37, 46, 39, 90, 117, 238, 59, 95, 127, 118, 167, 151, 10, 56, 60, 75, 28, 118, 122, 147, 540, 121, 93, 141, 62, 52, 20, 33, 131, 110, 51, 112, 52, 161, 213, 8, 110, 115, 142, 119, 502, 306, 132, 349, 116, 375, 133, 15, 571, 125, 140, 236, 328, 398, 237, 96, 151, 59, 51, 241, 49, 111, 28, 15, 253, 440, 67, 141, 90, 78, 126, 313, 67, 51, 37, 131, 128, 10, 342, 253, 326, 17, 76, 448, 208, 20, 199, 39, 508, 76, 122, 34, 285, 53, 374, 10, 51, 50, 49, 48, 46, 36, 48, 478, 22, 62, 179, 120, 78, 20, 38, 123, 11, 161, 122, 346, 122, 338, 467, 66, 37, 164, 402, 70, 62, 125, 418, 74, 143, 30, 33, 49];

median_10m_adapter_times = [285, 42, 127, 19, 88, 18, 426, 78, 462, 228, 57, 57, 89, 552, 26, 94, 70, 371, 130, 18, 124, 57, 89, 232, 84, 92, 156, 403, 64, 19, 14, 55, 224, 17, 115, 223, 18, 85, 46, 100, 502, 206, 42, 205, 384, 141, 32, 125, 66, 119, 370, 122, 461, 16, 63, 231, 19, 259, 85, 287, 225, 231, 253, 230, 369, 97, 102, 167, 378, 267, 17, 14, 37, 558, 300, 141, 58, 364, 64, 18, 417, 424, 518, 231, 293, 403, 40, 252, 366, 334, 82, 87, 209, 530, 18, 106, 404, 87, 158, 79, 54, 24, 310, 486, 140, 214, 189, 86, 305, 103, 211, 67, 119, 88, 107, 311, 524, 120, 52, 92, 123, 320, 182, 25, 284, 255, 402, 72, 332, 251, 304, 55, 113, 287, 150, 95, 338, 75, 66, 110, 402, 66, 520, 334, 48, 72, 87, 85, 158, 324, 97, 407, 285, 80, 62, 119, 109, 115, 492, 297, 135, 257, 245, 305, 66, 66, 111, 11, 258, 402, 471, 18, 86, 57, 41, 307, 19, 67, 136, 273, 407, 212, 521, 402, 61, 89, 235, 280, 245, 541, 20, 53, 69, 84, 461, 215, 136, 391, 65, 15, 49, 462, 169, 336, 57, 199, 258, 11, 473, 28, 460, 220, 182, 18, 29, 78, 463, 294, 277, 30, 227, 82, 333, 51, 432, 117, 86, 556, 81, 84, 247, 512, 145, 268, 47, 12, 20, 167, 90, 221, 190, 26, 83, 155, 221, 529, 537, 70, 271, 476, 38, 467, 307, 518, 495, 322, 360, 73, 89, 74, 75, 95, 393, 586, 102, 53, 125, 373, 18, 103, 101, 92, 579, 191, 113, 468, 368, 550, 101, 108, 208, 484, 339, 12, 18, 15, 79, 97, 103, 30, 103, 8, 499, 95, 80, 146, 259, 20, 277, 29, 52, 237, 162, 591, 199, 14, 263, 210, 530, 223, 18, 21, 240, 487, 107, 210, 303, 252, 333, 63, 17, 16, 111, 140, 371, 246, 553, 39, 66, 348, 251, 93, 486, 12, 313, 19, 124, 105, 114, 218, 456, 278, 88, 101, 539, 115, 347, 84, 15, 112, 248, 236, 188, 83, 482, 29, 44, 453, 70, 253, 69, 19, 31, 513, 57, 43, 149, 335, 224, 145, 481, 18, 98, 60, 96, 185, 57, 167, 458, 35, 321, 57, 164, 19, 286, 62, 167, 218, 51, 315];

tilepos_10m_adapter_times = [56, 120, 40, 224, 51, 382, 229, 236, 79, 42, 47, 59, 60, 285, 43, 249, 462, 50, 59, 325, 52, 75, 100, 46, 32, 24, 44, 77, 87, 66, 39, 53, 78, 24, 15, 27, 90, 85, 138, 60, 76, 25, 14, 39, 124, 21, 34, 42, 15, 50, 53, 347, 45, 92, 58, 196, 257, 141, 25, 75, 166, 139, 188, 160, 78, 67, 52, 187, 54, 68, 131, 55, 50, 52, 27, 21, 55, 43, 51, 20, 27, 67, 53, 189, 168, 204, 101, 56, 45, 101, 63, 29, 47, 58, 40, 52, 18, 63, 66, 46, 112, 49, 56, 169, 123, 62, 81, 471, 143, 63, 142, 68, 138, 49, 46, 152, 39, 82, 51, 54, 64, 81, 59, 81, 47, 57, 49, 20, 91, 53, 78, 44, 49, 30, 17, 17, 37, 75, 116, 107, 27, 38, 39, 217, 84, 34, 360, 172, 175, 54, 59, 137, 232, 59, 46, 50, 78, 52, 48, 326, 44, 76, 41, 81, 71, 63, 151, 44, 54, 232, 38, 25, 97, 29, 37, 96, 148, 121, 39, 140, 82, 62, 67, 50, 51, 49, 38, 109, 27, 13, 42, 128, 23, 161, 37, 54, 57, 53, 40, 79, 58, 164, 47, 140, 14, 53, 34, 70, 43, 483, 79, 84, 109, 254, 118, 56, 105, 72, 32, 20, 55, 160, 140, 227, 201, 70, 95, 63, 44, 65, 120, 162, 102, 95, 37, 83, 95, 70, 183, 73, 79, 41, 90, 152, 140, 55, 45, 175, 43, 53, 37, 198, 80, 38, 26, 66, 62, 46, 47, 72, 28, 36, 54, 83, 74, 21, 24, 23, 95, 56, 48, 578, 71, 79, 67, 45, 78, 46, 41, 122, 41, 41, 32, 35, 184, 41, 45, 46, 153, 38, 84, 71, 50, 74, 115, 75, 51, 68, 67, 30, 75, 145, 67, 44, 90, 100, 72, 60, 42, 128, 39, 76, 15, 58, 20, 111, 52, 74, 315, 87, 171, 319, 113, 74, 24, 39, 273, 33, 35, 45, 60, 81, 25, 35, 78, 80, 84, 132, 82, 27, 51, 58, 78, 23, 59, 65, 175, 91, 38, 97, 97, 118, 90, 77, 89, 91, 135, 102, 144, 206, 72, 42, 241, 37, 40, 303, 80, 81, 52, 152, 289, 119, 48, 121, 157, 256, 192, 87, 140, 82, 183, 53, 55, 147, 42, 43, 43, 64, 27, 50, 86, 374, 61, 91, 58, 51, 76, 91, 33, 25, 20, 59, 55, 76, 54, 21, 29, 15, 275, 72, 14, 89, 26, 58, 115, 164, 54, 47, 78, 138, 218, 342, 350, 137, 185, 49, 299, 85, 50, 150, 78, 65, 59, 93, 31, 119, 59, 17, 44, 28, 37, 44, 109, 30, 37, 16, 65, 54, 32, 26, 27, 118, 60, 42, 113, 41, 21, 87, 118, 502, 34, 27, 55, 55, 16, 92, 62, 60, 270, 37, 185, 109, 192, 93, 65, 80, 51, 122, 54, 115, 156, 104, 53, 27, 171, 34, 77, 74, 38, 52, 46, 64, 149, 27, 53, 33, 13, 73, 351, 53, 87, 56, 25, 243, 342, 234, 193, 47, 125, 219, 79, 112, 80, 36, 53, 52, 62, 20, 26, 26, 28, 39, 39, 29, 37, 25, 28, 17, 33, 39, 37, 23, 21, 455, 311, 45, 52, 54, 125, 36, 51, 312, 83, 36, 54, 49, 90, 145, 48, 26, 47, 73, 77, 41, 25, 137, 80, 28, 64, 67, 73, 93, 35, 36, 89, 43, 55, 36, 143, 62, 23, 58, 13, 25, 111, 160, 475, 66, 105, 348, 53, 62, 268, 74, 172, 147, 299, 188, 72, 69, 80, 114, 50, 165, 199, 39, 50, 82, 26, 86, 64, 76, 179, 105, 99, 101, 90, 70, 77, 52, 67, 160, 58, 39, 79, 70, 22, 25, 460, 255, 46, 45, 278, 55, 46, 53, 27, 46, 207, 50, 61, 56, 140, 170, 36, 133, 54, 79, 147, 82, 41, 183, 122, 49, 64, 96, 48, 40, 60, 46, 20, 21, 109, 94, 23, 30, 36, 21, 63, 18, 25, 42, 24, 96, 58, 17, 361, 55, 55, 46, 407, 43, 67, 293, 344, 53, 248, 51, 35, 94, 118, 77, 43, 53, 50, 85, 244, 95, 64, 34, 65, 56, 526, 75, 72, 109, 40, 84, 49, 160, 78, 47, 153, 52, 63, 13, 55, 196, 41, 320, 40, 102, 267, 77, 56, 66, 107, 377, 37, 297, 40, 74, 68, 89, 42, 254, 134, 45, 70, 39, 163, 81, 48, 27, 77, 35, 171, 34, 33, 120, 193, 55, 91, 67, 74, 36, 44, 106, 15, 60, 87, 85, 135, 76, 219, 82, 178, 84, 54, 74, 274, 50, 297, 177, 152, 66, 86, 35, 73, 27, 84, 58, 39, 87, 106, 39, 37, 41, 50, 40, 274, 37, 59, 42, 53, 179, 61, 15, 12, 28, 77, 158, 57, 265, 100, 292, 259, 118, 77, 74, 33, 58, 136, 91, 89, 118, 95, 221, 76, 47, 49, 81, 28, 33, 60, 18, 85, 31, 40, 38, 45, 42, 43, 157, 55, 136, 67, 38, 40, 14, 82, 23, 118, 120, 64, 64, 60, 183, 40, 130, 75, 35, 83, 50, 207, 240, 55, 34, 86, 24, 96, 51, 139, 34, 28, 47, 79, 37, 244, 37, 98, 91, 43, 308, 79, 421, 67, 61, 43, 171, 78, 31, 53, 70, 25, 78, 91, 39, 190, 26, 137, 18, 91, 47, 36, 40, 78, 81, 48, 55, 119, 41, 133, 52, 20, 38, 66, 45, 82, 54, 46, 87, 95, 67, 68, 31, 45, 95, 33, 68, 131, 116, 76, 80, 120, 41, 50, 43, 49, 52, 78, 119, 20, 169, 25, 27, 78, 89, 38, 425, 248, 71, 35, 53, 207, 416, 36, 23, 73, 174, 378, 50, 134, 53, 47, 89, 71, 39, 56, 53, 68, 60, 40, 47, 85, 61, 10, 31, 60, 50, 57, 119, 162, 15, 27, 27, 56, 59, 79, 67, 362, 46, 44, 47, 59, 53, 497, 518, 69, 56, 51, 34, 53, 349, 92, 38, 84, 121, 65, 69, 77, 69, 24, 36, 37, 17, 41, 19, 16, 30, 100, 18, 58, 39, 41, 15, 85, 79, 15, 43, 27, 40, 309, 23, 346, 59, 55, 82, 80, 213, 200, 115, 561, 25, 330, 73, 64, 36, 49, 80, 48, 27, 102, 133, 59, 36, 61, 19, 55, 69, 36, 63, 86, 64, 18, 130, 53, 21, 20, 18, 23, 140, 27, 25, 116, 49, 286, 95, 57, 55, 33, 31, 51, 101, 114, 45, 286, 120, 363, 32, 246, 26, 101, 243, 82, 107, 174, 33, 463, 18, 39, 55, 102, 22, 67, 11, 46, 23, 59, 16, 56, 80, 81, 43, 46, 31, 58, 63, 76, 351, 38, 109, 176, 116, 69, 121, 52, 82, 71, 27, 47, 137, 153, 77, 27, 27, 90, 72, 50, 22, 16, 268, 548, 59, 30, 50, 27, 28, 104, 54, 26, 28, 20, 20, 142, 131, 58, 46, 212, 42, 80, 51, 250, 23, 512, 109, 37, 60, 167, 48, 126, 40, 82, 56, 67, 60, 122, 48, 34, 83, 82, 45, 197, 34, 206, 78, 71, 45, 62, 28, 43, 97, 27, 26, 41, 57, 13, 127, 113, 302, 104, 222, 57, 61, 34, 375, 228, 79, 41, 51, 79, 41, 83, 149, 183, 38, 35, 47, 104, 51, 30, 33, 155, 74, 76, 73, 110, 165, 42, 39, 39, 90, 66, 37, 37, 24, 14, 46, 15, 34, 86, 61, 130, 190, 55, 160, 43, 193, 28, 288, 44, 39, 82, 89, 108, 66, 53, 74, 29, 29, 23, 328, 64, 42, 58, 89, 50, 60, 194, 50, 115, 107, 34, 73, 197, 49, 42, 82, 47, 27, 70, 56, 55, 58, 18, 55, 46, 79, 50, 472, 118, 52, 140, 101, 252, 244, 58, 118, 67, 83, 115, 29, 29, 32, 40, 56, 27, 45, 25, 61, 96, 98, 58, 53, 121, 44, 298, 39, 88, 140, 57, 52, 219, 54, 43, 425, 359, 85, 42, 137, 112, 45, 116, 179, 160, 83, 69, 232, 25, 117, 134, 45, 153, 109, 57, 49, 569, 48, 54, 26, 63, 120, 161, 198, 136, 188, 145, 53, 111, 50, 41, 130, 125, 43, 41, 81, 111, 52, 73, 24, 36, 19, 92, 46, 308, 56, 137, 108, 61, 154, 262, 59, 110, 78, 67, 176, 107, 79, 93, 63, 39, 29, 38, 59, 56, 67, 123, 36, 107, 164, 36, 85, 106, 67, 90, 23, 21, 137, 58, 109, 136, 118, 179, 317, 55, 54, 87, 45, 32, 95, 64, 385, 235, 162, 39, 226, 78, 204, 117, 47, 49, 47, 26, 47, 86, 148, 39, 47, 31, 78, 50, 35, 46, 116, 38, 201, 61, 85, 54, 61, 148, 36, 27, 130, 141, 126, 55, 61, 39, 114, 334, 188, 86, 58, 59, 51, 178, 187, 94, 462, 168, 36, 64, 45, 73, 82, 139, 201, 126, 235, 187, 66, 68, 521, 52, 54, 52, 89, 79, 109, 130, 90, 81, 213, 114, 31, 33, 120, 181, 198, 46, 186, 79, 155, 123, 32, 45, 112, 49, 74, 77, 60, 60, 88, 342, 76, 77, 225, 94, 255, 250, 453, 243, 112, 130, 331, 235, 106, 105, 277, 350, 67, 36, 78, 42, 52, 56, 47, 42, 48, 62, 40, 64, 84, 117, 29, 54, 29, 66, 63, 92, 25, 39, 37, 61, 120, 91, 117, 97, 246, 49, 277, 76, 105, 387, 47, 372, 352, 249, 22, 51, 273, 211, 57, 167, 48, 72, 57, 484, 96, 31, 53, 61, 46, 145, 71, 122, 113, 27, 28, 122, 48, 39, 44, 34, 26, 32, 33, 99, 24, 31, 110, 45, 133, 63, 17, 83, 246, 111, 39, 101, 57, 55, 46, 56, 205, 114, 199, 311, 86, 81, 115, 80, 285, 69, 35, 53, 27, 34, 31, 51, 46, 44, 54, 60, 64, 36, 104, 82, 15, 37, 41, 18, 22, 65, 56, 31, 39, 116, 80, 365, 116, 48, 54, 87, 57, 262, 237, 80, 273, 34, 36, 26, 49, 200, 29, 61, 54, 78, 117, 39, 131, 516, 92, 84, 101, 75, 30, 29, 17, 166, 110, 58, 537, 18, 99, 116, 122, 50, 36, 230, 51, 36, 83, 133, 105, 44, 27, 214, 295, 84, 77, 142, 79, 32, 25, 48, 51, 71, 91, 32, 62, 68, 31, 69, 25, 68, 118, 22, 564, 67, 134, 58, 39, 151, 78, 24, 93, 29, 119, 62, 393, 140, 113, 35, 59, 157, 106, 66, 76, 73, 222, 107, 91, 45, 66, 36, 68, 28, 46, 40, 44, 54, 23, 226, 45, 49, 124, 129, 178, 202, 27, 39, 260, 118, 23, 74, 26, 38, 58, 14, 58, 62, 59, 19, 53, 31, 324, 43, 85, 244, 53, 233, 82, 110, 61, 131, 373, 53, 180, 36, 166, 45, 31, 103, 124, 49, 165, 76, 59, 88, 62, 32, 43, 65, 28, 106, 78, 196, 20, 30, 34, 60, 65, 55, 88, 115, 38, 77, 72, 279, 56, 184, 98, 270, 156, 75, 168, 84, 132, 43, 28, 26, 41, 49, 58, 52, 194, 42, 106, 149, 71, 44, 124, 137, 143, 142, 53, 48, 83, 119, 226, 58, 90, 51, 39, 103, 48, 393, 53, 47, 74, 284, 93, 57, 62, 36, 50, 26, 98, 39, 51, 274, 55, 159, 217, 41, 73, 38, 71, 40, 255, 270, 40, 43, 73, 26, 132, 28, 102, 60, 71, 38, 48, 112, 259, 118, 331, 140, 50, 231, 70, 184, 66, 270, 34, 51, 43, 62, 28, 32, 41, 28, 44, 49, 52, 186, 86, 29, 68, 79, 25, 30, 13, 11, 81, 96, 43, 33, 45, 27, 61, 102, 62, 49, 94, 333, 26, 88, 125, 77, 101, 114, 129, 58, 35, 62, 82, 59, 45, 83, 59, 172, 63, 107, 71, 60, 35, 51, 72, 44, 27, 195, 75, 69, 29, 31, 29, 122, 63, 26, 568, 140, 20, 30, 19, 114, 215, 587, 125, 172, 148, 63, 85, 84, 79, 177, 73, 269, 45, 54, 120, 263, 33, 38, 37, 377, 255, 49, 67, 65, 72, 54, 284, 53, 78, 92, 50, 128, 94, 22, 36, 49, 150, 39, 70, 168, 51, 14, 70, 15, 12, 42, 100, 123, 146, 77, 106, 272, 51, 45, 79, 379, 75, 191, 56, 59, 218, 52, 36, 139, 102, 66, 340, 79, 45, 135, 112, 86, 64, 54, 83, 89, 587, 79, 26, 29, 49, 57, 74, 36, 36, 38, 52, 71, 23, 24, 21, 15, 74, 14, 31, 35, 36, 20, 38, 7, 43, 43, 120, 38, 85, 116, 85, 114, 82, 81, 381, 143, 40, 208, 47, 49, 33, 348, 53, 38, 139, 47, 66, 54, 139, 55, 87, 68, 50, 270, 161, 66, 30, 53, 84, 145, 176, 181, 260, 255, 58, 27, 31, 23, 7, 125, 167, 38, 6, 41, 63, 71, 85, 123, 57, 223, 180, 179, 88, 39, 37, 36, 75, 297, 82, 32, 78, 29, 84, 106, 82, 179, 48, 95, 58, 57, 86, 57, 64, 63, 59, 33, 35, 445, 89, 35, 48, 60, 57, 141, 183, 52, 108, 136, 327, 47, 62, 77, 62, 35, 480, 76, 116, 72, 75, 83, 76, 59, 44, 71, 65, 37, 98, 81, 22, 72, 38, 36, 79, 32, 25, 23, 21, 44, 41, 16, 193, 25, 66, 413, 101, 163, 84, 85, 87, 118, 80, 45, 347, 252, 36, 258, 79, 37, 38, 39, 67, 51, 224, 92, 35, 30, 146, 132, 24, 63, 52, 21, 20, 41, 36, 116, 439, 132, 268, 83, 100, 189, 123, 121, 40, 180, 192, 78, 257, 370, 60, 49, 85, 138, 82, 45, 149, 48, 54, 127, 40, 69, 55, 177, 107, 27, 52, 35, 99, 45, 48, 203, 71, 37, 30, 47, 166, 88, 58, 121, 77, 343, 81, 164, 116, 63, 72, 330, 27, 84, 154, 34, 33, 133, 84, 18, 65, 32, 45, 43, 43, 68, 27, 13, 92, 43, 38, 84, 45, 15, 15, 33, 27, 15, 60, 137, 408, 117, 81, 45, 66, 380, 80, 82, 84, 85, 46, 74, 166, 76, 342, 85, 38, 290, 74, 450, 79, 51, 91, 324, 58, 28, 58, 102, 82, 87, 46, 323, 64, 106, 191, 90, 118, 29, 28, 126, 176, 145, 311, 74, 85, 116, 137, 54, 85, 79, 154, 188, 110, 51, 49, 122, 125, 83, 86, 68, 67, 35, 80, 24, 43, 67, 54, 92, 49, 71, 120, 87, 81, 70, 130, 63, 96, 61, 53, 101, 38, 48, 60, 25, 98, 53, 315, 118, 76, 78, 219, 46, 82, 276, 39, 49, 104, 74, 129, 209, 324, 24, 86, 55, 49, 50, 155, 69, 47, 59, 329, 53, 137, 51, 558, 28, 7, 18, 65, 84, 17, 17, 44, 312, 42, 24, 25, 28, 33, 43, 42, 77, 34, 25, 57, 135, 364, 335, 63, 169, 40, 188, 301, 91, 254, 344, 383, 143, 524, 73, 533, 46, 48, 123, 36, 74, 74, 17, 36, 68, 32, 26, 28, 42, 19, 25, 124, 49, 43, 15, 113, 188, 98, 15, 164, 45, 11, 49, 354, 221, 393, 82, 37, 251, 370, 47, 358, 110, 36, 577, 193, 74, 67, 28, 47, 62, 80, 286, 72, 73, 61, 96, 138, 73, 35, 55, 55, 139, 94, 63, 37, 127, 50, 33, 118, 48, 119, 83, 431, 495, 46, 120, 53, 47, 169, 148, 33, 41, 31, 14, 51, 80, 86, 51, 28, 64, 198, 56, 179, 26, 503, 80, 26, 51, 73, 70, 44, 85, 56, 61, 31, 108, 31, 56, 57, 48, 11, 93, 34, 34, 245, 105, 463, 179, 251, 53, 34, 113, 38, 38, 46, 74, 71, 142, 49, 74, 39, 77, 78, 50, 45, 96, 86, 77, 51, 27, 40, 24, 111, 243, 80, 64, 92, 118, 321, 25, 114, 313, 55, 162, 113, 57, 37, 86, 35, 106, 71, 50, 59, 117, 37, 34, 123, 25, 173, 46, 82, 34, 190, 87, 25, 45, 67, 39, 19, 213, 36, 82, 80, 54, 55, 121, 43, 34, 53, 90, 26, 41, 41, 46, 151, 40, 60, 41, 92, 26, 355, 82, 128, 53, 102, 93, 389, 47, 270, 74, 53, 34, 169, 39, 50, 62, 114, 72, 106, 101, 133, 54, 70, 34, 155, 442, 113, 345, 36, 160, 74, 39, 334, 42, 26, 43, 44, 114, 57, 28, 41, 51, 27, 16, 106, 16, 185, 50, 156, 62, 25, 46, 43, 44, 113, 238, 51, 46, 36, 107, 77, 64, 23, 50, 277, 38, 62, 33, 96, 52, 35, 24, 186, 42, 45, 54, 33, 59, 167, 321, 187, 78, 56, 32, 54, 316, 49, 382, 79, 77, 16, 70, 62, 25, 62, 174, 26, 115, 16, 14, 53, 109, 189, 186, 166, 55, 35, 381, 112, 76, 100, 80, 47, 154, 172, 116, 86, 303, 27, 40, 198, 68, 192, 73, 42, 124, 75, 68, 68, 144, 27, 26, 61, 60, 37, 24, 208, 116, 58, 387, 48, 195, 84, 327, 43, 45, 49, 156, 55, 250, 182, 192, 280, 300, 164, 282, 156, 273, 50, 50, 75, 104, 157, 99, 32, 69, 52, 52, 56, 40, 294, 564, 33, 502, 38, 84, 29, 61, 31, 48, 64, 61, 23, 406, 40, 263, 44, 236, 46, 64, 184, 42, 163, 109, 59, 31, 77, 35, 148, 272, 119, 132, 156, 83, 274, 44, 74, 315, 44, 44, 32, 334, 46, 258, 183, 42, 51, 52, 60, 77, 13, 59, 47, 35, 100, 382, 75, 209, 69, 143, 138, 163, 78, 126, 41, 88, 81, 74, 32, 195, 68, 55, 69, 180, 50, 36, 90, 359, 74, 40, 62, 57, 86, 65, 36, 71, 64, 33, 40, 26, 166, 40, 19, 46, 29, 68, 34, 48, 29, 36, 24, 41, 254, 411, 82, 27, 263, 73, 164, 73, 40, 31, 54, 97, 73, 273, 296, 76, 26, 250, 74, 99, 73, 202, 113, 87, 44, 65, 52, 85, 34, 502, 81, 42, 19, 51, 17, 31, 14, 595, 597, 106, 45, 229, 135, 238, 48, 136, 104, 240, 364, 127, 32, 79, 165, 110, 35, 242, 82, 334, 84, 83, 18, 62, 25, 26, 44, 19, 23, 40, 37, 24, 24, 27, 15, 57, 17, 74, 35, 61, 24, 14, 72, 56, 26, 59, 83, 78, 84, 246, 56, 65, 376, 48, 24, 40, 109, 69, 241, 60, 95, 158, 100, 26, 51, 86, 119, 267, 81, 267, 54, 224, 72, 120, 77, 50, 27, 62, 72, 31, 29, 60, 36, 38, 94, 53, 59, 59, 32, 60, 78, 155, 373, 152, 249, 46, 224, 216, 49, 63, 138, 64, 55, 155, 36, 77, 38, 260, 38, 120, 105, 202, 76, 79, 76, 79, 85, 58, 29, 72, 49, 52, 119, 257, 92, 36, 62, 84, 31, 222, 33, 53, 115, 37, 117, 96, 110, 55, 84, 241, 214, 75, 153, 84, 143, 33, 45, 54, 49, 15, 104, 52, 231, 266, 37, 235, 55, 35, 77, 33, 69, 29, 51, 87, 76, 72, 86, 58, 79, 32, 21, 73, 43, 87, 60, 41, 51, 49, 62, 35, 85, 87, 21, 41, 25, 238, 59, 177, 185, 179, 85, 45, 82, 54, 31, 385, 431, 359, 33, 49, 37, 38, 78, 178, 154, 35, 17, 44, 17, 49, 25, 20, 36, 59, 37, 40, 34, 28, 38, 25, 22, 37, 22, 21, 39, 37, 35, 21, 45, 31, 63, 28, 433, 120, 375, 363, 174, 118, 157, 258, 76, 202, 45, 117, 297, 40, 327, 282, 25, 280, 80, 116, 240, 83, 78, 107, 84, 87, 37, 38, 64, 103, 29, 156, 55, 121, 88, 28, 64, 77, 77, 75, 92, 189, 31, 123, 69, 22, 96, 91, 31, 35, 58, 18, 7, 13, 55, 295, 36, 204, 47, 258, 82, 252, 54, 118, 129, 99, 64, 98, 292, 35, 36, 292, 232, 121, 29, 224, 96, 90, 54, 50, 35, 30, 277, 66, 35, 40, 80, 85, 40, 100, 129, 67, 36, 38, 56, 42, 13, 14, 44, 30, 47, 153, 82, 189, 83, 217, 48, 58, 59, 148, 234, 94, 119, 50, 59, 140, 49, 58, 68, 29, 93, 66, 88, 125, 90, 115, 45, 193, 85, 46, 46, 151, 92, 123, 52, 78, 97, 118, 143, 167, 187, 48, 74, 254, 80, 197, 276, 72, 116, 21, 34, 63, 34, 45, 32, 45, 131, 88, 96, 91, 62, 137, 40, 104, 23, 50, 20, 29, 44, 158, 72, 89, 41, 37, 27, 74, 59, 70, 40, 45, 16, 35, 41, 41, 23, 166, 55, 76, 178, 361, 48, 192, 192, 89, 55, 21, 266, 84, 41, 107, 51, 44, 37, 53, 30, 132, 20, 21, 24, 74, 20, 19, 31, 54, 21, 27, 109, 40, 24, 23, 67, 27, 25, 37, 114, 72, 44, 62, 165, 82, 53, 86, 578, 159, 154, 40, 35, 267, 50, 36, 156, 25, 55, 44, 186, 80, 109, 55, 328, 162, 84, 33, 65, 24, 12, 39, 163, 38, 81, 32, 21, 57, 14, 43, 37, 41, 43, 72, 14, 41, 40, 31, 132, 162, 66, 182, 56, 80, 52, 53, 143, 76, 96, 46, 31, 60, 83, 367, 131, 114, 67, 165, 95, 51, 50, 208, 36, 192, 67, 84, 40, 80, 79, 174, 63, 93, 50, 29, 25, 49, 23, 54, 211, 75, 57, 22, 41, 461, 74, 70, 78, 92, 28, 18, 48, 80, 83, 103, 241, 208, 49, 84, 129, 155, 153, 49, 84, 62, 45, 43, 51, 25, 74, 210, 42, 34, 47, 62, 75, 62, 54, 71, 44, 25, 37, 65, 115, 31, 84, 40, 61, 21, 65, 59, 65, 118, 14, 28, 25, 38, 46, 112, 14, 26, 24, 456, 159, 257, 44, 91, 84, 49, 118, 60, 87, 40, 91, 46, 72, 78, 57, 80, 29, 206, 89, 43, 26, 155, 259, 215, 344, 42, 121, 81, 130, 193, 250, 58, 108, 89, 359, 49, 47, 118, 49, 151, 44, 175, 303, 388, 117, 73, 54, 53, 97, 31, 42, 39, 218, 252, 171, 50, 71, 53, 51, 336, 83, 55, 37, 46, 43, 26, 25, 122, 43, 48, 127, 167, 100, 63, 36, 177, 91, 152, 209, 43, 74, 65, 17, 123, 269, 279, 85, 35, 128, 54, 187, 47, 22, 84, 38, 54, 54, 303, 65, 83, 58, 38, 59, 116, 28, 88, 62, 58, 36, 36, 47, 45, 47, 47, 71, 112, 160, 24, 104, 44, 68, 51, 132, 110, 159, 22, 20, 149, 169, 50, 80, 48, 350, 34, 78, 117, 35, 248, 220, 55, 46, 251, 55, 366, 79, 54, 136, 134, 58, 77, 35, 88, 27, 84, 42, 23, 248, 72, 74, 200, 220, 95, 230, 39, 35, 38, 16, 176, 152, 56, 10, 80, 82, 21, 24, 78, 52, 54, 54, 82, 252, 51, 56, 187, 55, 89, 40, 54, 331, 34, 49, 66, 85, 46, 89, 83, 48, 53, 37, 44, 67, 61, 46, 100, 279, 97, 100, 23, 48, 39, 19, 61, 225, 251, 37, 38, 42, 81, 297, 49, 307, 122, 53, 58, 33, 123, 192, 140, 43, 148, 24, 65, 144, 135, 80, 83, 36, 36, 111, 44, 67, 34, 51, 40, 76, 26, 222, 101, 51, 64, 60, 59, 155, 21, 152, 126, 118, 42, 14, 268, 33, 82, 53, 113, 353, 441, 155, 100, 30, 81, 574, 56, 139, 73, 57, 66, 251, 122, 83, 51, 40, 84, 178, 192, 124, 50, 37, 48, 183, 53, 64, 30, 55, 112, 177, 249, 82, 38, 164, 42, 50, 57, 58, 36, 182, 51, 179, 32, 40, 197, 80, 24, 181, 130, 99, 30, 70, 38, 83, 64, 50, 47, 34, 61, 42, 128, 79, 67, 66, 215, 78, 20, 164, 37, 341, 120, 218, 180, 172, 185, 356, 63, 117, 114, 206, 76, 109, 126, 128, 32, 52, 313, 32, 99, 39, 53, 72, 46, 37, 38, 44, 43, 93, 117, 23, 58, 57, 64, 35, 33, 35, 33, 152, 48, 184, 313, 76, 50, 71, 57, 164, 133, 46, 356, 35, 32, 173, 333, 31, 53, 36, 71, 291, 25, 65, 40, 63, 55, 34, 36, 89, 49, 37, 90, 78, 208, 201, 48, 52, 32, 68, 30, 26, 160, 174, 25, 64, 82, 54, 175, 89, 66, 61, 114, 117, 161, 379, 191, 118, 394, 261, 40, 151, 151, 302, 294, 30, 48, 62, 74, 29, 52, 50, 80, 75, 65, 47, 49, 23, 72, 40, 145, 105, 560, 38, 29, 29, 40, 36, 14, 27, 100, 425, 81, 116, 58, 71, 105, 49, 176, 47, 110, 213, 108, 35, 40, 225, 297, 54, 107, 46, 91, 29, 61, 73, 83, 48, 83, 69, 68, 94, 203, 47, 84, 341, 43, 41, 48, 35, 71, 64, 32, 15, 152, 79, 329, 238, 81, 34, 78, 52, 36, 160, 73, 45, 186, 52, 48, 95, 25, 37, 167, 159, 80, 68, 29, 107, 32, 95, 31, 40, 67, 19, 18, 114, 28, 38, 15, 28, 35, 33, 62, 72, 46, 20, 58, 55, 20, 520, 84, 65, 380, 130, 85, 59, 454, 64, 39, 178, 139, 37, 123, 234, 36, 256, 50, 375, 37, 33, 133, 47, 41, 138, 53, 63, 25, 36, 101, 387, 29, 51, 52, 30, 53, 73, 82, 162, 184, 191, 39, 18, 10, 30, 41, 22, 40, 272, 75, 462, 90, 124, 44, 85, 54, 117, 17, 139, 265, 111, 364, 49, 33, 36, 53, 55, 32, 65, 61, 67, 40, 67, 41, 29, 242, 54, 28, 38, 85, 88, 72, 186, 48, 87, 83, 80, 68, 139, 61, 53, 25, 157, 53, 59, 45, 414, 247, 395, 46, 161, 182, 32, 46, 46, 50, 138, 162, 63, 32, 46, 63, 33, 154, 64, 87, 37, 77, 28, 83, 95, 52, 101, 67, 31, 25, 66, 58, 48, 70, 55, 61, 36, 157, 28, 32, 55, 83, 21, 66, 39, 21, 158, 64, 89, 136, 182, 42, 51, 113, 116, 37, 170, 156, 489, 102, 267, 35, 36, 86, 81, 70, 27, 28, 37, 49, 52, 70, 55, 58, 72, 130, 48, 109, 40, 19, 90, 81, 22, 16, 16, 19, 32, 60, 49, 155, 250, 40, 81, 142, 65, 108, 237, 88, 43, 58, 126, 151, 141, 347, 61, 380, 47, 65, 74, 47, 29, 99, 66, 92, 176, 75, 89, 118, 23, 46, 43, 62, 22, 33, 189, 39, 108, 24, 42, 26, 25, 32, 109, 51, 358, 115, 76, 161, 46, 202, 142, 90, 185, 44, 121, 39, 37, 48, 57, 83, 113, 37, 181, 48, 80, 100, 75, 27, 28, 53, 73, 41, 47, 38, 80, 144, 31, 33, 117, 69, 187, 50, 40, 48, 24, 191, 69, 26, 26, 48, 159, 295, 47, 61, 21, 167, 116, 181, 141, 183, 61, 303, 312, 90, 32, 107, 36, 102, 51, 312, 35, 68, 35, 124, 56, 88, 94, 51, 115, 23, 39, 39, 410, 82, 228, 27, 28, 18, 23, 49, 86, 25, 53, 42, 84, 77, 76, 157, 115, 58, 75, 57, 52, 46, 195, 41, 24, 259, 37, 256, 103, 46, 314, 62, 368, 64, 45, 151, 40, 73, 79, 171, 28, 73, 55, 53, 28, 477, 14, 41, 42, 81, 42, 20, 37, 20, 29, 22, 21, 38, 24, 54, 398, 158, 128, 36, 128, 25, 51, 38, 90, 48, 31, 74, 37, 281, 86, 33, 230, 31, 49, 14, 336, 78, 53, 121, 28, 68, 59, 22, 14, 357, 38, 54, 49, 33, 21, 70, 68, 18, 185, 149, 26, 36, 84, 50, 58, 37, 48, 71, 33, 177, 401, 37, 50, 34, 211, 52, 54, 380, 34, 52, 51, 75, 61, 49, 92, 87, 51, 95, 68, 88, 36, 65, 90, 83, 54, 243, 247, 72, 31, 89, 164, 44, 84, 46, 216, 152, 118, 140, 121, 80, 85, 445, 277, 141, 75, 387, 35, 72, 63, 140, 57, 82, 31, 53, 46, 49, 43, 122, 89, 47, 81, 28, 12, 73, 45, 125, 84, 62, 41, 37, 17, 24, 7, 194, 136, 150, 28, 26, 399, 120, 34, 353, 86, 52, 50, 126, 120, 81, 520, 49, 47, 50, 50, 137, 63, 69, 64, 67, 78, 58, 74, 51, 96, 29, 74, 31, 83, 40, 21, 55, 39, 36, 37, 21, 34, 63, 20, 61, 52, 150, 35, 289, 202, 28, 38, 59, 127, 67, 40, 37, 78, 39, 68, 71, 30, 86, 60, 65, 92, 98, 65, 50, 54, 28, 114, 35, 28, 475, 35, 94, 137, 242, 41, 51, 38, 30, 84, 478, 82, 75, 50, 43, 363, 374, 244, 149, 132, 81, 48, 232, 132, 275, 143, 111, 272, 334, 79, 38, 38, 111, 69, 37, 36, 67, 37, 87, 527, 41, 51, 81, 82, 86, 47, 84, 81, 83, 193, 47, 78, 42, 76, 66, 34, 117, 41, 74, 77, 76, 48, 158, 134, 57, 44, 36, 76, 60, 66, 443, 150, 134, 322, 148, 261, 38, 15, 122, 249, 96, 49, 128, 70, 47, 47, 248, 42, 58, 81, 68, 36, 52, 42, 36, 85, 128, 27, 51, 31, 75, 151, 54, 343, 54, 82, 36, 117, 245, 95, 36, 88, 45, 259, 258, 58, 142, 31, 170, 255, 34, 47, 51, 71, 49, 31, 51, 46, 49, 27, 66, 84, 51, 239, 122, 89, 83, 188, 51, 137, 393, 49, 132, 37, 87, 77, 120, 42, 251, 37, 97, 314, 147, 166, 83, 159, 57, 39, 180, 67, 93, 64, 411, 524, 140, 129, 329, 138, 31, 65, 56, 109, 35, 43, 144, 30, 62, 42, 62, 48, 51, 60, 50, 199, 91, 83, 61, 30, 81, 84, 85, 88, 63, 75, 263, 165, 78, 106, 60, 12, 30, 56, 116, 80, 66, 56, 64, 48, 74, 126, 143, 51, 34, 49, 80, 190, 255, 117, 87, 32, 217, 32, 236, 120, 73, 42, 77, 75, 52, 51, 82, 51, 105, 65, 40, 54, 69, 93, 119, 52, 87, 85, 135, 68, 76, 32, 158, 206, 60, 332, 50, 52, 288, 57, 72, 95, 91, 57, 81, 45, 115, 54, 309, 32, 22, 47, 117, 65, 165, 53, 98, 70, 127, 451, 168, 168, 81, 40, 53, 93, 67, 75, 79, 86, 106, 41, 82, 78, 16, 25, 39, 24, 72, 15, 56, 310, 58, 134, 109, 117, 371, 94, 98, 124, 52, 53, 109, 105, 51, 449, 51, 80, 31, 97, 35, 83, 163, 94, 86, 48, 27, 85, 97, 92, 47, 86, 65, 50, 129, 38, 52, 35, 31, 112, 94, 50, 28, 25, 111, 368, 74, 74, 162, 137, 39, 58, 67, 50, 485, 305, 31, 265, 406, 52, 76, 231, 56, 69, 78, 82, 53, 48, 82, 56, 64, 68, 54, 99, 84, 57, 38, 52, 68, 82, 32, 85, 91, 40, 38, 169, 94, 27, 31, 117, 205, 70, 88, 81, 56, 362, 35, 494, 46, 44, 141, 52, 123, 194, 77, 55, 54, 53, 79, 90, 61, 63, 51, 39, 107, 54, 51, 108, 96, 44, 42, 52, 172, 81, 86, 46, 28, 55, 87, 179, 80, 42, 190, 55, 137, 54, 83, 116, 109, 182, 239, 34, 81, 83, 26, 169, 50, 112, 59, 53, 51, 85, 88, 52, 50, 83, 49, 59, 87, 29, 45, 117, 61, 31, 36, 169, 37, 70, 38, 44, 33, 33, 106, 59, 33, 128, 32, 27, 18, 101, 68, 47, 249, 166, 32, 248, 95, 179, 76, 43, 192, 77, 419, 109, 29, 80, 72, 395, 43, 41, 28, 39, 54, 61, 47, 70, 101, 253, 78, 82, 32, 80, 49, 91, 190, 200, 205, 135, 76, 192, 29, 34, 38, 68, 94, 59, 57, 114, 106, 431, 74, 43, 196, 46, 81, 115, 22, 32, 286, 26, 117, 50, 54, 55, 51, 65, 88, 83, 67, 56, 19, 35, 40, 41, 56, 52, 51, 188, 31, 31, 56, 234, 114, 75, 97, 434, 84, 158, 241, 181, 85, 34, 22, 38, 24, 86, 78, 28, 90, 391, 24, 218, 84, 47, 64, 84, 49, 63, 161, 49, 71, 39, 40, 85, 85, 77, 57, 170, 53, 89, 27, 111, 41, 35, 301, 102, 123, 118, 73, 379, 111, 220, 85, 58, 215, 152, 78, 33, 106, 49, 39, 81, 97, 31, 65, 53, 72, 44, 44, 25, 48, 60, 22, 186, 228, 80, 148, 178, 82, 50, 81, 226, 18, 67, 34, 20, 20, 269, 184, 461, 58, 174, 46, 37, 88, 134, 278, 370, 38, 16, 139, 49, 56, 24, 71, 48, 54, 116, 66, 65, 103, 40, 23, 40, 29, 40, 60, 41, 29, 21, 74, 73, 99, 40, 135, 21, 64, 103, 79, 60, 252, 47, 36, 92, 249, 199, 40, 84, 79, 36, 26, 79, 181, 158, 49, 29, 82, 35, 38, 137, 38, 103, 167, 150, 73, 63, 44, 70, 58, 52, 46, 22, 60, 33, 90, 28, 39, 94, 41, 41, 12, 21, 37, 65, 56, 48, 110, 80, 116, 60, 94, 162, 155, 49, 77, 72, 55, 181, 66, 69, 456, 88, 54, 44, 184, 96, 45, 47, 66, 121, 327, 45, 41, 94, 179, 66, 42, 48, 47, 203, 67, 89, 49, 45, 56, 57, 17, 32, 53, 47, 48, 141, 131, 66, 48, 30, 94, 40, 81, 16, 15, 58, 23, 117, 238, 116, 182, 344, 49, 306, 34, 246, 27, 244, 38, 92, 447, 400, 166, 36, 76, 43, 371, 39, 75, 40, 35, 103, 24, 116, 40, 42, 83, 57, 185, 27, 120, 73, 64, 46, 118, 128, 135, 52, 22, 38, 301, 45, 26, 262, 46, 81, 56, 37, 109, 33, 290, 78, 77, 70, 39, 40, 153, 88, 41, 76, 45, 211, 50, 74, 66, 58, 66, 103, 27, 18, 41, 59, 86, 32, 68, 41, 41, 93, 45, 82, 15, 27, 55, 115, 132, 118, 41, 47, 47, 80, 144, 42, 52, 137, 41, 154, 65, 106, 29, 57, 37, 43, 96, 81, 46, 206, 26, 30, 160, 31, 156, 34, 9, 97, 124, 156, 41, 36, 72, 35, 25, 47, 111, 146, 78, 391, 82, 123, 127, 524, 25, 46, 110, 84, 33, 57, 80, 115, 75, 148, 232, 50, 23, 196, 78, 33, 54, 76, 182, 47, 40, 161, 86, 155, 82, 89, 65, 49, 43, 36, 37, 39, 21, 38, 16, 124, 114, 92, 26, ]; 

transform_10m_adapter_times = [37, 126, 354, 173, 235, 279, 144, 370, 187, 45, 350, 125, 92, 282, 124, 33, 251, 123, 399, 238, 121, 341, 50, 422, 287, 46, 147, 179, 149, 117, 231, 107, 41, 117, 105, 318, 192, 268, 538, 88, 262, 513, 515, 296, 511, 107, 159, 95, 153, 290, 241, 190, 98, 224, 371, 235, 124, 97, 89, 119, 295, 96, 283, 39, 93, 102, 79, 86, 116, 279, 289, 84, 244, 114, 275, 31, 39, 70, 121, 30, 122, 124, 345, 57, 369, 151, 38, 92, 374, 354, 69, 81, 36, 227, 531, 86, 352, 159, 160, 380, 126, 154, 109, 28, 151, 104, 376, 93, 567, 114, 368, 288, 95, 108, 111, 118, 224, 202, 83, 85, 417, 91, 42, 80, 51, 132, 43, 63, 114, 117, 42, 116, 116, 49, 376, 20, 86, 92, 107, 184, 156, 142, 85, 377, 252, 224, 153, 141, 407, 242, 90, 595, 83, 124, 104, 212, 165, 488, 162, 362, 130, 297, 135, 494, 45, 111, 138, 319, 45, 36, 50, 103, 88, 125, 251, 39, 49, 251, 251, 278, 99, 263, 115, 138, 93, 306, 88, 120, 118, 49, 118, 112, 32, 588, 109, 116, 198, 113, 136, 101, 368, 204, 137, 363, 316, 366, 79, 391, 362, 119, 145, 179, 123, 119, 194, 49, 156, 168, 121, 354, 118, 30, 296, 240, 110, 106, 117, 385, 92, 106, 55, 20, 327, 202, 128, 387, 85, 94, 39, 94, 90, 89, 180, 99, 287, 293, 339, 102, 402, 106, 536, 122];

hold on;
%histogram(clamp_10m_adapter_times);
histogram(median_10m_adapter_times);
%histogram(tilepos_10m_adapter_times);
%hist(transform_10m_adapter_times);
set(gca,'FontSize',15); 
xlabel('running time when adapter found');
ylabel('Number of adapters');
%set(gca,'FontSize',15);
y = 1:160;
x = ones(1, 160)*300;
plot(x,y,'r--');
%print -depsc '../figures/tilepos_hist'


==> figures/popcnt.m <==
x = [ 9 16 80 120 128 255 256 513 704 4050 6144 13108 14399 16383 21846 53248 64125 65535 263168 1012500 1727642 2096770 15946875 16776450];

conc_as = [ 0.229524 0.230383 0.461542 0.237168 0.246069 1.313591 0.243941 0.269752 1.053083 2.549051 3.758819 0.529406 7.229943 5.933827 1.500733 17.455551 25.135498 15.461317 119.813987 514.808455 856.905758 754.604434 3321.885708 6045.72323]; 

% x=1:size(se_as,2);
se_as = [  0.376622 0.374564 3.769673 0.381797 0.375335 2.80914 0.37684 0.376364 1.985466 5.523263 1.121787 0.375749 5.100947 5.160669 0.37659 4.603872 11.261711 5.255073 5.071954 4.588098 7.898593 7.935009 13.206089 7.918545];

%hold on; 
figure
loglog(x,se_as,'ro','Linewidth',2);
hold on; 
loglog(x,conc_as,'bx','Linewidth',2);
hold on; 

Const = polyfit(log(x),log(conc_as), 1);
m = Const(1);
k = Const(2);
YBL = x.^m.*exp(k);
loglog(x,YBL)
hold on; 

Const = polyfit(log(x),log(se_as), 1);
m = Const(1);
k = Const(2);
YBL = x.^m.*exp(k);
loglog(x,YBL)
hold on; 


set(gca,'FontSize',15);
xlabel('Size of Adapter Search Space');
ylabel('Seconds');
h_legend=legend('Symbolic Execution','Concrete Enumeration');
% ylim([0 42]);

toplot_legend_best('Size of Adapter Search Space','Seconds','',h_legend);

print -dpdf '/Users/Vaibhav/git_repos/AdapterSynth-paper/figures/popcnt'
hold off;


==> figures/toplot_legend_best.m <==
function toplot_legend_best(xaxis,yaxis,plotname,h_legend)
  %,legend1,legend2)
  fontsize_val=17;
  
  %horrible hack placed just to get the XTickLabels to start showing up with the 
  %right size in the err_box_plot.m output
  set(findobj(gca,'Type','text'),'FontSize',fontsize_val-4);
  
  %end horrible hack

  xlabel(xaxis,'FontName','Times New Roman','FontSize',fontsize_val,'Fontweight','Normal')
  ylabel(yaxis,'FontName','Times New Roman','FontSize',fontsize_val,'Fontweight','Normal')
  title(strcat(plotname),'FontSize',fontsize_val+2,'Fontweight','Normal','FontName','Times New Roman')
  set(gcf, 'PaperUnits', 'inches');
  set(gcf, 'PaperSize', [7.5 7.5]);
  set(gcf, 'PaperPositionMode', 'auto');
  set(gcf, 'PaperPosition', [0 0 7.5 7.5  ]);
  set(gca,'Fontsize',fontsize_val,'Fontname','Times New Roman','Fontweight','Normal');
  
  
  %h_legend = legend(legend1,legend2);
  set(h_legend,'Fontsize',fontsize_val,'Fontname','Times New Roman','location','best');
  %rect = [0.62, 0.12, .25, .25];
  %set(h_legend, 'Position', rect)
  legend boxoff;
end


